Linear programming bounds for hyperbolic surfaces

We adapt linear programming methods from sphere packings to closed hyperbolic surfaces and obtain new upper bounds on their systole, their kissing number, the first positive eigenvalue of their Laplacian, the multiplicity of their first eigenvalue, and their number of small eigenvalues. Apart from a few exceptions, the resulting bounds are the current best known both in low genus and as the genus tends to infinity. Our methods also provide lower bounds on the systole (achieved in genus $2$ to $7$, $14$, and $17$) that are sufficient for surfaces to have a spectral gap larger than $1/4$.

==> anc/certified_integrals.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "I(kappa_0) is at most -0.0000117812526025449\n",
      "I'(kappa) is at most -0.0464961225743898 for kappa in [kappa_0,0.7].\n",
      "I(kappa) is at most -0.0907427113682867 for kappa in [0.7,sqrt(c)].\n"
     ]
    }
   ],
   "source": [
    "#This block certifies error bounds on intergrals appearing in Lemma 6.8\n",
    "#The commands RBF and CBF below stand for Real Ball Field and Complex Ball Field respectively (used to do interval arithmetic)\n",
    "#Only CBF has an integral command, which is why we need to use complex balls, but we convert them to real intervals afterwards\n",
    "\n",
    "a = 559/1000\n",
    "c = 23726/10000\n",
    "kappa_0 = 1814/10000\n",
    "\n",
    "#The first bound is for I(kappa_0) \n",
    "\n",
    "A = 1/10^4\n",
    "B = 10\n",
    "\n",
    "#The integral is separated into two parts, which are estimated separately\n",
    "term1 = RBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:(c-x^2)*exp(-x^2/2),kappa_0,kappa_0+A)\n",
    "term2 = CBF.integral(lambda x, _:exp(2*a*log(x-kappa_0))*(c-x^2)*exp(-x^2/2),kappa_0+A,B)\n",
    "#We then add the two terms and convert the complex balls to real balls\n",
    "bound = RBF(term1 + term2)\n",
    "\n",
    "#We then print a true upper bound for the result\n",
    "print('I(kappa_0) is at most',bound.upper())\n",
    "\n",
    "\n",
    "#The second bound is for I'(kappa) for kappa in [kappa_0,0.7] \n",
    "\n",
    "A = 1/10^5\n",
    "B = 100\n",
    "\n",
    "term1 = RBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:x*(x^2-(c+2))*exp(-x^2/2),7/10,7/10+A)\n",
    "term2 = CBF.integral(lambda x, _:exp(2*a*log(x-7/10))*x*(x^2-(c+2))*exp(-x^2/2),7/10+A,RBF(sqrt(c+2)))\n",
    "term3 = CBF.integral(lambda x, _:exp(2*a*log(x-kappa_0))*x*(x^2-(c+2))*exp(-x^2/2),RBF(sqrt(c+2)),B)\n",
    "bound = RBF(term1+term2+term3)\n",
    "\n",
    "print('I\\'(kappa) is at most',bound.upper(),'for kappa in [kappa_0,0.7].')\n",
    "\n",
    "#The third bound is for I(kappa) for kappa in [0.7,sqrt(c)] \n",
    "\n",
    "A = 1/10^6\n",
    "B = 100\n",
    "\n",
    "term1 = RBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:(c-x^2)*exp(-x^2/2),7/10,7/10+A)\n",
    "term2 = CBF.integral(lambda x, _:exp(2*a*log(x-7/10))*(c-x^2)*exp(-x^2/2),7/10+A,RBF(sqrt(c)))\n",
    "term3 = CBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:(c-x^2)*exp(-x^2/2),RBF(sqrt(c)),RBF(sqrt(c))+A)\n",
    "term4 = CBF.integral(lambda x, _:exp(2*a*log(x-RBF(sqrt(c))))*(c-x^2)*exp(-x^2/2),RBF(sqrt(c))+A,B)\n",
    "bound = RBF(term1+term2+term3+term4)\n",
    "\n",
    "print('I(kappa) is at most',bound.upper(),'for kappa in [0.7,sqrt(c)].')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The additive constant in the asymptotic systole bound is at most 2.40896511079437\n"
     ]
    }
   ],
   "source": [
    "#This block estimates a constant appearing in Theorem 6.4\n",
    "\n",
    "a = 559/1000\n",
    "b = 10286/10000\n",
    "c = 23726/10000\n",
    "kappa_0 = 1814/10000\n",
    "\n",
    "A = 1/10^6\n",
    "B = 10\n",
    "\n",
    "term1 = CBF(pi*(c-1+b^2*A^2)*A^(2-2*a)/(2-2*a))\n",
    "term2 = CBF.integral(lambda x, _:(c-1+b^2*x^2)*exp(-b^2*x^2/2)*tanh(CBF(pi)*x)/exp(2*a*log(x)),A,B)\n",
    "term3 = CBF((c-1+b^2*B^2)*exp(-b^2*B^2/2)/((2*a-1)*B^(2*a-1)))\n",
    "\n",
    "I = term1+term2+term3\n",
    "\n",
    "const = RBF(b*kappa_0+2*log(exp((1-2*a)*log(2))*I/(c-1-b^2/4)/e^(b^2/8)))\n",
    "\n",
    "print('The additive constant in the asymptotic systole bound is at most',const.upper())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The multiplicative constant in the kissing number bound involving the systole is at most 18.3545723139258\n"
     ]
    }
   ],
   "source": [
    "#This block estimates a constant appearing in Proposition 7.5\n",
    "\n",
    "a = 592/1000\n",
    "b = 981/1000\n",
    "c = 1+b^2/4\n",
    "kappa_0 = 61/1000\n",
    "\n",
    "A = 1/10^4\n",
    "B = 10^4\n",
    "\n",
    "term1 = RBF(pi*(A^2+1/4)*exp(2*(1-a)*log(A))/(2-2*a))\n",
    "term2 = CBF.integral(lambda x, _:(1/4+x^2)*exp(-b^2*x^2/2)*tanh(CBF(pi)*x)/exp(2*a*log(x)),A,B)\n",
    "term3 = RBF(exp(-b^2*B^2/2)*(b^2*B^2+2)/(b^4*B^(2*a)))\n",
    "\n",
    "M2 = RBF(RBF(2*b^2/pi)*(term1+term2+term3))\n",
    "\n",
    "term1 = RBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:(c-x^2)*exp(-x^2/2),kappa_0,kappa_0+A)\n",
    "term2 = CBF.integral(lambda x, _:exp(2*a*log(x-kappa_0))*(c-x^2)*exp(-x^2/2),kappa_0+A,B)\n",
    "\n",
    "M1 = -RBF(RBF(exp(2*a*log(b))/(pi*gamma(2*a+1)))*(term1+term2))\n",
    "\n",
    "const = RBF(2*sqrt(2*pi))*M2/M1\n",
    "\n",
    "print('The multiplicative constant in the kissing number bound involving the systole is at most',const.upper())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "I(kappa) is at most -0.276593809735452 for kappa in [kappa_0,sqrt(c)].\n"
     ]
    }
   ],
   "source": [
    "#This block certifies error bounds on intergrals appearing in Lemma 7.7\n",
    "\n",
    "a = 592/1000\n",
    "b = 981/1000\n",
    "c = 1+b^2/4\n",
    "kappa_0 = 61/1000\n",
    "\n",
    "A = 1/100\n",
    "B = 100\n",
    "\n",
    "term1 = RBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:(c-x^2)*exp(-x^2/2),kappa_0,kappa_0+A)\n",
    "term2 = CBF.integral(lambda x, _:exp(2*a*log(x-kappa_0))*(c-x^2)*exp(-x^2/2),kappa_0+A,RBF(sqrt(c)))\n",
    "term3 = CBF(exp(2*a*log(A)))*CBF.integral(lambda x, _:(c-x^2)*exp(-x^2/2),RBF(sqrt(c)),RBF(sqrt(c))+A)\n",
    "term4 = CBF.integral(lambda x, _:exp(2*a*log(x-RBF(sqrt(c))))*(c-x^2)*exp(-x^2/2),RBF(sqrt(c))+A,B)\n",
    "bound = RBF(term1+term2+term3+term4)\n",
    "\n",
    "print('I(kappa) is at most',bound.upper(),'for kappa in [kappa_0,sqrt(c)].')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The multiplicative constant in the kissing number bound is at most 30.6077987129947\n"
     ]
    }
   ],
   "source": [
    "#This block estimates a constant appearing in the proof of Theorem 7.8\n",
    "\n",
    "const = RBF(9.1775*exp(1.2045))\n",
    "print('The multiplicative constant in the kissing number bound is at most',const.upper())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "It is true that log(4.20718/2)>0.7436.\n"
     ]
    }
   ],
   "source": [
    "#This block verifies an inequality stated in the proof of Theorem 8.3\n",
    "\n",
    "if RBF(log(4.20718/2))>RBF(0.7436):\n",
    "    print('It is true that log(4.20718/2)>0.7436.')\n",
    "else:\n",
    "    print('There has been an error, abort mission.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.20719422625624 is a lower bound for the integral.\n"
     ]
    }
   ],
   "source": [
    "#This block certifies a lower bound on an integral apearing in Lemma 8.6\n",
    "\n",
    "A = 1/10^6\n",
    "B = 500\n",
    "\n",
    "S = RBF(pi^2/2*CBF.integral(lambda x, _:(sinh(x))/(x*cosh(x)^3),A,B))\n",
    "\n",
    "print(S.lower(),'is a lower bound for the integral.')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/verify_kissing.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "e1eeeab3",
   "metadata": {},
   "outputs": [],
   "source": [
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  kiss_constant_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - a,b:   we assume the systole to lie in the interval [a,b]\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of Theorem 7.1\n",
    "# - If so, gives a rigorous estimate for the bound on K(s) (Definition 7.3)\n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound on K(s) \n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "\n",
    "def kiss_constant_verify(a,b,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('kiss_constant_verify')\n",
    "    print('interval: [',a,',',b,']\\n\\n')\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure every input is treated as a rational number\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    \n",
    "    a = QQ(a)\n",
    "    b = QQ(b)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    \n",
    "    # In order to be able to count the zeroes later on, we restrict the intervals in which they're\n",
    "    # allowed to lie:\n",
    "    for elem in Z:\n",
    "        if elem<=b^2:\n",
    "            return 'The forced double zeros for u should exceed b^2'\n",
    "        \n",
    "    for elem in W:\n",
    "        if elem<=0:\n",
    "            return 'The forced double zeros for v should be positive'\n",
    "\n",
    "    # For convenience, we also assume that the zeros are listed in order:\n",
    "    for j in range(1,m):\n",
    "        if Z[j]<=Z[j-1]:\n",
    "            return 'The list of forced double zeros for u is not increasing'\n",
    "        \n",
    "    for j in range(1,n):\n",
    "        if W[j]<=W[j-1]:\n",
    "            return 'The list of forced double zeros for v is not increasing'\n",
    "    \n",
    "    print('Checked the conditions on the prescribed zeroes')\n",
    "    \n",
    "    (u,v) = kiss_poly(a,param)\n",
    "    \n",
    "    u_der = u.derivative()\n",
    "    v_der = v.derivative()\n",
    "\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "    \n",
    "    print('Computed the polynomials (u,v) based on the prescribed zeroes')\n",
    "    \n",
    "    if u(a^2) >= 0 : # Verify that f(a) < 0\n",
    "        return 'f(a) is non-negative'\n",
    "        \n",
    "    elif u(b^2) >= 0 : # Verify that f(b) < 0\n",
    "        return 'f(b) is non-negative'\n",
    "        \n",
    "    elif pari.polsturm(u,[a^2,Infinity]) > m: # Verify that the number of zeroes past a^2 is no more than prescribed\n",
    "        return 'f has an extra zero'\n",
    "        \n",
    "    elif v(-1/4) < 0: # Verify that f^(i/2) >= 0\n",
    "        return 'f^(i/2) is negative'\n",
    "    \n",
    "    elif pari.polsturm(v,[-1/4,Infinity])>n+1: # + 1 is for the root at i/2\n",
    "        return 'f^ has an extra zero'\n",
    "    \n",
    "    print('Verified the sign conditions on f and f^')\n",
    "    \n",
    "    Q.<x> = PolynomialRing(QQ)\n",
    "    \n",
    "    if a != b:\n",
    "        # We want to prove a bound on the geometric terms in the Selberg trace formula\n",
    "        # corresponding to simple geodesics whose length lies in the interval [a,b]\n",
    "        # We first numerically guess a bound, essentially requiring it's given by the values at\n",
    "        # the endpoints of our interval:\n",
    "        def g(t):\n",
    "            return t*u(t^2)*e^(-t^2/2)/(2*sqrt(2*pi)*sinh(t/2))\n",
    "        upper_bound_sys_term = QQ(RDF(0.999999*max(g(a),g(b))))\n",
    "        \n",
    "        # To check that this gives us a bound, we use the Taylor polynomials of exp and sinh\n",
    "        # Taylor polynomial of exp \n",
    "        n = 100\n",
    "        E = 0\n",
    "        for k in range(2*n):\n",
    "            E = E + (-x^2/2)^k / factorial(k)\n",
    "    \n",
    "        # Taylor polynomial of sinh and its Lagrange error term at b\n",
    "        S = 0\n",
    "        for k in range(2*n):\n",
    "            S = S + (x/2)^(2*k+1) / factorial(2*k+1)\n",
    "        S_error = QQ(RBF(cosh(b/2)).upper()*(b/2)^(2*n+1) / factorial(2*n+1))\n",
    "        \n",
    "        testpoly = x * u(x^2)*E+2*upper_bound_sys_term*(S+S_error)\n",
    "\n",
    "    \n",
    "        if testpoly(a) >= 0 :\n",
    "            return 'testpoly is non-negative at a'\n",
    "        elif pari.polsturm(testpoly,[a,b]) > 0 :\n",
    "            return 'testpoly is non-negatie somewhere on [a,b]'\n",
    "    else:\n",
    "        upper_bound_sys_term = QQ(RBF(a*u(a^2)*e^(-a^2/2)/(2*sqrt(2*pi)*sinh(a/2))).upper())\n",
    "        \n",
    "    \n",
    "    print('Computed an upper bound on the geometric kissing term')\n",
    "    \n",
    "    # Compute an estimate for the integral\n",
    "    # Below, RBF and CBF denote the RealBallField and ComplexBallField from the Arb package\n",
    "    \n",
    "    # h is defined so that f^(x) = h(x^2)\n",
    "    def h(t):\n",
    "        return v(t)*e^(-t/2)\n",
    "    \n",
    "    # We estimate the integral term in the Selberg trace formula\n",
    "    truncated_integral = CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,200)\n",
    "    \n",
    "    print('Computed the truncated integral')\n",
    "    \n",
    "    # For the remainder of the integral, we compute an indefinite integral\n",
    "    # We will use that x^(2*n+1) * exp(-x^2 / 2) admits a primitive\n",
    "    # of the form p_n(x)*exp(-x^2 / 2), where p_n is a polynomial\n",
    "    \n",
    "    # First we compute the p_n's:\n",
    "    max_d = v.degree() # the maximal degree for which we need to know p_n\n",
    "    p = [-1] # initializing p[0] (which is p_1)\n",
    "    for n in range(1,max_d):\n",
    "        p += [-x^(2*n)+2*n*p[n-1]] # adding p_n to the list, the recurrence we use is obtained\n",
    "                                   # from integration by parts\n",
    "    \n",
    "    # Compute the primitive of x*v(x^2)*exp(-x^2/2)\n",
    "    V = 0\n",
    "    for n in range(max_d):\n",
    "        V += v.coefficients()[n]*p[n]\n",
    "        \n",
    "    remainder = -V.subs(x==200)*exp(-200^2/2)\n",
    "    \n",
    "    print('Computed a bound for the remainder of the integral')\n",
    "    \n",
    "    integral_fhat = truncated_integral+remainder\n",
    "    \n",
    "    kiss_constant_bound = RBF(2*integral_fhat/-upper_bound_sys_term).upper() \n",
    "    \n",
    "    print('\\nBound found: ',kiss_constant_bound)\n",
    "    \n",
    "    return kiss_constant_bound \n",
    "    \n",
    "    \n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  kiss_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - a:     the lower end of the interval in which we assume the systole to lie\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "    \n",
    "    \n",
    "def kiss_poly(a,param):\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the inputs are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    \n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double roots for f^\n",
    "    c = 2*(m+n)+2 #number of conditions imposed\n",
    "\n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]   \n",
    "    \n",
    "    \n",
    "    A = [[(-1)^j*L[j](W[k]) for j in range(c)] for k in range(n)] #for f^ to vanish at the w_k\n",
    "    B = [[(-1)^j*L_der[j](W[k]) for j in range(c)] for k in range(n)] #for f^' to vanish at the w_k\n",
    "    \n",
    "    C = [[L[j](Z[k]) for j in range(c)] for k in range(m)] #for f to vanigh at the z_k\n",
    "    D = [[L_der[j](Z[k]) for j in range(c)] for k in range(m)] #for f' to vanish at the z_k\n",
    "    \n",
    "    E = [[L[j](QQ(a^2)) for j in range(c)]]\n",
    "    F = [[(-1)^j*L[j](-1/4) for j in range(c)]]\n",
    "    \n",
    "    M = pari(matrix(QQ,A+B+C+D+E+F)) #matrix of values of the Laguerre polynomials and their derivative or combinations thereof\n",
    "    Y = pari(matrix(QQ,[0]*(c-2)+[-1]+[0]).transpose()) #this is the vector of target values\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    u = sum([X[j]*L[j] for j in range(c)]) #the polynomial for f \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) #the polynomial for f^\n",
    "    \n",
    "    return (u,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "651c91c9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 1.75000000000000 , 1.78000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  27.8323475677166\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 1.77000000000000 , 2.29000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  29.9252395734874\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 2.28000000000000 , 2.92000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  29.8505052757421\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 2.91000000000000 , 3.16000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  28.2365578895271\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 3.15000000000000 , 3.85000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  34.9549391885295\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 3.84000000000000 , 4.20000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  34.8875065474942\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 4.19000000000000 , 4.47000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  41.9528101986695\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 4.46000000000000 , 4.88000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  41.8654169538993\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 4.87000000000000 , 4.95000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  48.6289145582698\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 4.94000000000000 , 5.39000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  48.8146404269660\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 5.30000000000000 , 5.79000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  55.5951691191503\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 5.78000000000000 , 6.12000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  61.9908997458847\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 5.90000000000000 , 6.41000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  68.6420434968149\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 6.66000000000000 , 6.66000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  74.9430411899113\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 6.88100000000000 , 6.88100000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  81.0729790112264\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.08100000000000 , 7.08100000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  86.9387472119700\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.26300000000000 , 7.26300000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  92.8155832334837\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.43000000000000 , 7.43000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  98.6450784990619\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.58500000000000 , 7.58500000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  104.277251843990\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.73000000000000 , 7.73000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  110.150018317685\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.86353000000000 , 7.86353000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  115.744221148189\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 7.98878000000000 , 7.98878000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  121.290016934239\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 8.11886000000000 , 8.11886000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  127.414794293317\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 8.22071000000000 , 8.22071000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  134.391927422757\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "kiss_constant_verify\n",
      "interval: [ 8.32839300000000 , 8.32839300000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the sign conditions on f and f^\n",
      "Computed an upper bound on the geometric kissing term\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  140.355011784219\n",
      "\n",
      "\n",
      "[1.75000000000000, 1.78000000000000, 27.8323475677166]\n",
      "[1.77000000000000, 2.29000000000000, 29.9252395734874]\n",
      "[2.28000000000000, 2.92000000000000, 29.8505052757421]\n",
      "[2.91000000000000, 3.16000000000000, 28.2365578895271]\n",
      "[3.15000000000000, 3.85000000000000, 34.9549391885295]\n",
      "[3.84000000000000, 4.20000000000000, 34.8875065474942]\n",
      "[4.19000000000000, 4.47000000000000, 41.9528101986695]\n",
      "[4.46000000000000, 4.88000000000000, 41.8654169538993]\n",
      "[4.87000000000000, 4.95000000000000, 48.6289145582698]\n",
      "[4.94000000000000, 5.39000000000000, 48.8146404269660]\n",
      "[5.30000000000000, 5.79000000000000, 55.5951691191503]\n",
      "[5.78000000000000, 6.12000000000000, 61.9908997458847]\n",
      "[5.90000000000000, 6.41000000000000, 68.6420434968149]\n",
      "[6.66000000000000, 6.66000000000000, 74.9430411899113]\n",
      "[6.88100000000000, 6.88100000000000, 81.0729790112264]\n",
      "[7.08100000000000, 7.08100000000000, 86.9387472119700]\n",
      "[7.26300000000000, 7.26300000000000, 92.8155832334837]\n",
      "[7.43000000000000, 7.43000000000000, 98.6450784990619]\n",
      "[7.58500000000000, 7.58500000000000, 104.277251843990]\n",
      "[7.73000000000000, 7.73000000000000, 110.150018317685]\n",
      "[7.86353000000000, 7.86353000000000, 115.744221148189]\n",
      "[7.98878000000000, 7.98878000000000, 121.290016934239]\n",
      "[8.11886000000000, 8.11886000000000, 127.414794293317]\n",
      "[8.22071000000000, 8.22071000000000, 134.391927422757]\n",
      "[8.32839300000000, 8.32839300000000, 140.355011784219]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[14,\n",
       " 34,\n",
       " 62,\n",
       " 97,\n",
       " 138,\n",
       " 185,\n",
       " 240,\n",
       " 299,\n",
       " 364,\n",
       " 434,\n",
       " 510,\n",
       " 591,\n",
       " 677,\n",
       " 771,\n",
       " 868,\n",
       " 970,\n",
       " 1083,\n",
       " 1209,\n",
       " 1333]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Verify Table 2\n",
    "\n",
    "# Load the parameters for kissing numbers\n",
    "kiss_parameters = load('parameters_kissing')\n",
    "\n",
    "kiss_constant_list = []\n",
    "\n",
    "for p in kiss_parameters:\n",
    "    a = p[0]\n",
    "    b = p[1]\n",
    "    param = p[2]\n",
    "    kiss_constant_list += [[a,b,kiss_constant_verify(a,b,param)]]\n",
    "\n",
    "# Print out the list of bounds on K(s)\n",
    "print(\"\\n\")\n",
    "for p in kiss_constant_list:\n",
    "    print(p)\n",
    "\n",
    "\n",
    "# Bound the maximal kissing number in genus 2 - 20\n",
    "# Load the list of systoles created with the 'verify_systole' notebook\n",
    "sys_list = load('list_systole')\n",
    "\n",
    "# Create the list of half kissing numbers\n",
    "kiss_list = []\n",
    "for genus in range(2,21):\n",
    "    j = 0\n",
    "    # max_ks will be the upper bound on K(s) we found for s in the interval [1.75,sys_list[genus-2]]\n",
    "    max_ks = kiss_constant_list[0][2] \n",
    "    while sys_list[genus-2] > kiss_constant_list[j][1]:\n",
    "        j = j + 1\n",
    "        if kiss_constant_list[j][2] > max_ks:\n",
    "            max_ks = kiss_constant_list[j][2]\n",
    "        \n",
    "    kiss_list += [(max_ks*(genus-1)/2).floor()]\n",
    "\n",
    "kiss_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d14132e8",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/verify_lambda.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load a list of integrals of Laguerre Gaussians\n",
    "Lag=load('laguerre_integrals')\n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  lam_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - genus: the genus in which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of Theorem 6.1\n",
    "# - If so, gives a rigorous estimate for the bound from that Theorem\n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound\n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "def lam_verify(genus,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('lam_verify')\n",
    "    print('genus: ', genus, '\\n\\n')\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z an W are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "\n",
    "    if n==0:\n",
    "        return 'W should not be empty'\n",
    "    \n",
    "    \n",
    "    (u,v) = lam_poly(genus,param)\n",
    "    u_der = u.derivative()\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der = v.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "\n",
    "    print('Computed the pair of polynomials (u,v) based on the input')\n",
    "   \n",
    "    if v(0)<=0:\n",
    "        return 'f^ is negative at the origin'\n",
    "            \n",
    "    if sgn(u.leading_coefficient())==-1:     # Check that u is eventually positive\n",
    "        return 'f takes negative values near infinity'\n",
    "\n",
    "    if sgn(v.leading_coefficient())==1:  # Check that v is eventually negative\n",
    "        return 'f^ takes positive values near infinity'\n",
    "\n",
    "    R = my_bisect(v,0,W[0])   # Check that the root of v lies before the first prescribed zero\n",
    "    if R == Infinity:\n",
    "        return 'The root lies past the first prescribed 0'\n",
    "            \n",
    "    val = R + 0.25\n",
    "        \n",
    "    if pari.polsturm(u,[0,Infinity])>m:  # Check that f has no other real roots than those that we prescribe\n",
    "        return 'f has an extra zero'\n",
    "                \n",
    "    if pari.polsturm(v,[R,Infinity])>n: # Check that f^ has no other real roots than those that we prescribe\n",
    "        return 'f^ has an extra zero'\n",
    "\n",
    "    # Check that u and v vanish at the prescribed roots\n",
    "    for j in range(m):\n",
    "        if u(Z[j])!=0 :\n",
    "            return 'f does not vanish at one of the prescribed zeros'\n",
    "                        \n",
    "        if u_der(Z[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f is not double'\n",
    "\n",
    "        if u_der_der(Z[j])<=0 :\n",
    "            return 'The second derivative of f at one of the double roots is non-positive'\n",
    "\n",
    "    for j in range(n):\n",
    "        if v(W[j])!=0 :\n",
    "            return 'f^ does not vanish at one of the prescribed zeros'\n",
    "                        \n",
    "        if v_der(W[j])!=0 :\n",
    "            'One of the prescribed zeros of f^ is not double'        \n",
    "\n",
    "        if v_der_der(W[j])>=0 :\n",
    "            return 'The second derivative of f^ at one of the double roots is non-negative'\n",
    "\n",
    "    print('Verified the conditions on the signs of f and f^')\n",
    "\n",
    "    \n",
    "    # Compute an estimate for the integral\n",
    "    # Below, RBF and CBF denote the RealBallField and ComplexBallField from the Arb package\n",
    "    \n",
    "    # h is defined so that f^(x) = h(x^2)\n",
    "    def h(t):\n",
    "        return v(t)*e^(-t/2)\n",
    "    \n",
    "    # We estimate the integral term in the Selberg trace formula\n",
    "    truncated_integral = 2*(genus-1)*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,200)\n",
    "    \n",
    "    print('Computed the truncated integral')\n",
    "    \n",
    "    # For the remainder of the integral, we compute an indefinite integral\n",
    "    # We will use that x^(2*n+1) * exp(-x^2 / 2) admits a primitive\n",
    "    # of the form p_n(x)*exp(-x^2 / 2), where p_n is a polynomial\n",
    "    \n",
    "    # First we compute the p_n's:\n",
    "    max_d = v.degree() # the maximal degree for which we need to know p_n\n",
    "    p = [-1] # initializing p[0] (which is p_1)\n",
    "    for n in range(1,max_d):\n",
    "        p += [-x^(2*n)+2*n*p[n-1]] # adding p_n to the list, the recurrence we use is obtained\n",
    "                                   # from integration by parts\n",
    "    \n",
    "    # Compute the primitive of x*v(x^2)*exp(-x^2/2)\n",
    "    V = 0\n",
    "    for n in range(max_d):\n",
    "        V += v.coefficients()[n]*p[n]\n",
    "        \n",
    "    remainder = -2*(genus-1)*V.subs(x==200)*exp(-200^2/2)*tanh(pi*200)\n",
    "    \n",
    "    print('Computed the remainder term of the integral')\n",
    "    \n",
    "    # Verify that f^(i/2) <= 2*(genus-1)*integral( f^(y)*y*tanh(pi*y) dy, 0, infinity )\n",
    "    if not RBF(h(-1/4)) <= RBF(truncated_integral) + RBF(remainder):\n",
    "        return 'The integral inequality is not satisfied'   \n",
    "    \n",
    "    print('\\n\\nBound on lambda_1: ',val)\n",
    "    \n",
    "    return val  \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  my_bisect\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - f: a function of a single variable\n",
    "# - a: a lower bound for the root of f\n",
    "# - b: an upper bound for the root of f\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes an approximation for a root of f using the bisection method.\n",
    "#   The program is set up in such a way that the returned value lies to the right of the root.\n",
    "#\n",
    "# OUTPUT:\n",
    "# The approximation for the root\n",
    "##########################################################################################################\n",
    "\n",
    "def my_bisect(f,a,b,tol=1e-13):\n",
    "    \n",
    "    if f(a)<0 or f(b)>0:\n",
    "        return Infinity\n",
    "    \n",
    "    while b-a > tol: \n",
    "        c = (a+b)/2\n",
    "        if f(c)>=0:\n",
    "            a = c\n",
    "        else:\n",
    "            b = c\n",
    "            \n",
    "    return b\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  lam_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - genus: the genus in which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "def lam_poly(genus,param):\n",
    "\n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z an W are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    if n==0:\n",
    "        print('W should not be empty')\n",
    "        return\n",
    "    c = 2+2*(m+n) #number of conditions imposed\n",
    "\n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]\n",
    "    \n",
    "    # Load the integrals of the Laguerre Gaussians that we computed beforehand.\n",
    "    # The correctness of these integrals does not need to be verifiable, they are only used to set linear\n",
    "    # condition on v and don't influence whether or not u(x^2)*exp(-x^2/2) and v(y^2)*exp(-y^2)/2\n",
    "    # are each other's Fourier transforms.\n",
    "    # The fact that the pair (u,v) satisfies all the necessary conditions is verified a posteriori in\n",
    "    # lam_verify.\n",
    "    I = Lag[0:c]\n",
    "    \n",
    "    A = [[L[j](0) for j in range(c)]]\n",
    "    \n",
    "    B = [[(-1)^j*L[j](W[k]) for j in range(c)] for k in range(n)] #for f^ to vanish at the w_k\n",
    "    C = [[(-1)^j*L_der[j](W[k]) for j in range(c)] for k in range(n)] #for f^ to vanish at the w_k\n",
    "    \n",
    "    D = [[L[j](Z[k]) for j in range(c)] for k in range(m)] #for f to vanigh at the z_k\n",
    "    E = [[L_der[j](Z[k]) for j in range(c)] for k in range(m)] #for f' to vanish at the z_k\n",
    "    F = [[(-1)^j*(L[j](-1/4)*RDF(e^(1/8))-0.9999*2*(genus-1)*I[j]) for j in range(c)]] #for f^(i/2) to equal the integral\n",
    "\n",
    "    M = pari(matrix(QQ,A+B+C+D+E+F)) #matrix of values of the Laguerre polynomials and their derivative or combinations thereof\n",
    "    Y = pari(matrix(QQ,[1]+[0]*(c-1)).transpose()) #this is the vector of target values\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    u = sum([X[j]*L[j] for j in range(c)]) #the polynomial for g \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) #the polynomial for h\n",
    "    \n",
    "    return (u,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  2 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  4.62530602471902\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  3 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  2.81642644989433\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  4 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  2.17380546349112\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  5 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.83676574559572\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  6 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.62559553854708\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  7 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.48000724682768\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  8 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.37280388969602\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  9 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.28902305944237\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  10 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.22218850638080\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  11 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.16816876279107\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  12 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.12232610976439\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  13 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.08325956790375\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  14 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.04921652195410\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  15 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  1.01800468053847\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  16 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  0.991734205112135\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  17 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  0.968259277781836\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  18 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  0.947179324929155\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  19 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  0.928090590802994\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "lam_verify\n",
      "genus:  20 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the conditions on the signs of f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "\n",
      "\n",
      "Bound on lambda_1:  0.911389160852995\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[4.62530602471902,\n",
       " 2.81642644989433,\n",
       " 2.17380546349112,\n",
       " 1.83676574559572,\n",
       " 1.62559553854708,\n",
       " 1.48000724682768,\n",
       " 1.37280388969602,\n",
       " 1.28902305944237,\n",
       " 1.22218850638080,\n",
       " 1.16816876279107,\n",
       " 1.12232610976439,\n",
       " 1.08325956790375,\n",
       " 1.04921652195410,\n",
       " 1.01800468053847,\n",
       " 0.991734205112135,\n",
       " 0.968259277781836,\n",
       " 0.947179324929155,\n",
       " 0.928090590802994,\n",
       " 0.911389160852995]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Verify Table 3\n",
    "\n",
    "# Load the lambda_1 parameters\n",
    "lam_parameters = load('parameters_lambda')\n",
    "\n",
    "# Compile a list of systole bounds in genus 2 - 20\n",
    "lam_list = []\n",
    "for genus in range(2,21):\n",
    "    param = lam_parameters[genus-2]\n",
    "    lam_list += [lam_verify(genus,param)]\n",
    "\n",
    "lam_list"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/verify_multiplicity.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  mult_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - genus: the genus for which we want to prove a bound\n",
    "# - a,b:   we assume sqrt(lambda_1-1/4) to lie in the interval [a,b]\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of Theorem 9.1\n",
    "# - If so, gives a rigorous estimate for the bound \n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound\n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "def mult_verify(genus,a,b,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('mult_verify')\n",
    "    print('genus: ', genus)\n",
    "    print('interval: [',a,',',b,']\\n\\n')    \n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z an W are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    a = QQ(RDF(a))\n",
    "    b = QQ(RDF(b))\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    \n",
    "    for elem in Z:\n",
    "        if elem<=0:\n",
    "            return 'The forced double zeros for u should be positive'\n",
    "        \n",
    "    for elem in W:\n",
    "        if elem<=b-1/4:\n",
    "            return 'The forced double zeros for v should be strictly larger than b'\n",
    "    \n",
    "    for j in range(1,m):\n",
    "        if Z[j]<=Z[j-1]:\n",
    "            return 'The list of forced double zeros for u is not increasing'\n",
    "        \n",
    "    for j in range(1,n):\n",
    "        if W[j]<=W[j-1]:\n",
    "            return 'The list of forced double zeros for v is not increasing'\n",
    "\n",
    "    print('Checked the conditions on the prescribed zeroes')        \n",
    "        \n",
    "    (u,v) = mult_poly(a,param)\n",
    "    \n",
    "    u_der = u.derivative()\n",
    "    v_der = v.derivative()\n",
    "\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "\n",
    "    print('Computed the polynomials (u,v) based on the prescribed zeroes')    \n",
    "    \n",
    "    if sgn(u.leading_coefficient())==1: # Check that u is eventually non-positive\n",
    "        return 'f takes positive values near infinity'\n",
    "\n",
    "    if sgn(v.leading_coefficient())==-1: # Check that v is eventually positive\n",
    "        return 'f^ takes negative values near infinity'\n",
    "    \n",
    "    if pari.polsturm(u,[0,Infinity])>m+1:  # Check that the number of real roots of u is correct\n",
    "        return 'f has an extra zero'\n",
    "                \n",
    "    if pari.polsturm(v,[0,Infinity])>n+1: # Check that the number of real roots of v is correct\n",
    "        return 'f^ has an extra zero'\n",
    "    \n",
    "    # Check that the conditions at the roots are satisfied\n",
    "    for j in range(m):\n",
    "        if u(Z[j])!=0 :\n",
    "            return 'f does not vanish at one of the prescribed zeros'  \n",
    "                        \n",
    "        if u_der(Z[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f is not double'  \n",
    "\n",
    "        if u_der_der(Z[j])>=0 :\n",
    "            return 'The second derivative of f at one of the double roots is non-negative'\n",
    "\n",
    "    for j in range(n):\n",
    "        if v(W[j])!=0 :\n",
    "            return 'f^ does not vanish at one of the prescribed zeros'\n",
    "                        \n",
    "        if v_der(W[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f^ is not double'       \n",
    "\n",
    "        if v_der_der(W[j])<=0 :\n",
    "            return 'The second derivative of f^ at one of the double roots is non-positive'\n",
    "    \n",
    "    print('Verified the other sign conditions on f and f^')    \n",
    "    \n",
    "    # Make sure we can prove a lower bound on f^ on the interval [sqrt(a-1/4),sqrt(b-1/4)]\n",
    "    A = a - 1/4\n",
    "    B = b - 1/4    \n",
    "    if pari.polsturm(2*v_der-v,[A,B])>1:    \n",
    "        return 'f^ is not unimodal on the interval [sqrt(1-1/4),sqrt(b-1/4)]'\n",
    "    \n",
    "    def h(t):\n",
    "        return v(t)*e^(-t/2)\n",
    "        \n",
    "    lower_bound = min(h(A),h(B))\n",
    "    \n",
    "    print('Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]')    \n",
    "    \n",
    "    # We estimate the integral term in the Selberg trace formula\n",
    "    truncated_integral = CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,200)\n",
    "    \n",
    "    print('Computed the truncated integral')\n",
    "    \n",
    "    # For the remainder of the integral, we compute an indefinite integral\n",
    "    # We will use that x^(2*n+1) * exp(-x^2 / 2) admits a primitive\n",
    "    # of the form p_n(x)*exp(-x^2 / 2), where p_n is a polynomial\n",
    "    \n",
    "    # First we compute the p_n's:\n",
    "    max_d = v.degree() # the maximal degree for which we need to know p_n\n",
    "    p = [-1] # initializing p[0] (which is p_1)\n",
    "    for n in range(1,max_d):\n",
    "        p += [-x^(2*n)+2*n*p[n-1]] # adding p_n to the list, the recurrence we use is obtained\n",
    "                                   # from integration by parts\n",
    "    \n",
    "    # Compute the primitive of x*v(x^2)*exp(-x^2/2)\n",
    "    V = 0\n",
    "    for n in range(max_d):\n",
    "        V += v.coefficients()[n]*p[n]\n",
    "        \n",
    "    remainder = -V.subs(x==200)*exp(-200^2/2)\n",
    "\n",
    "    print('Computed a bound for the remainder of the integral')\n",
    "    \n",
    "    integral_fhat = truncated_integral+remainder\n",
    "        \n",
    "    mult_bound = (RBF((2*(genus-1)*integral_fhat-h(-1/4))/lower_bound).upper()).floor()\n",
    "        \n",
    "    print('\\nBound found: ',mult_bound)\n",
    "    \n",
    "    return mult_bound\n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  mult_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - a:     the lower end of the interval in which we assume sqrt(lambda_1-1/4) to lie\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "\n",
    "def mult_poly(a,param):\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the inputs are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    a = QQ(RDF(a))\n",
    "    \n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double roots for f^\n",
    "    c = 2*(m+n)+2 #number of conditions imposed\n",
    "\n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]      \n",
    "    \n",
    "    A = [[(-1)^j*L[j](W[k]) for j in range(c)] for k in range(n)] #for f^ to vanish at the w_k\n",
    "    B = [[(-1)^j*L_der[j](W[k]) for j in range(c)] for k in range(n)] #for f^' to vanish at the w_k\n",
    "    \n",
    "    C = [[L[j](Z[k]) for j in range(c)] for k in range(m)] #for f to vanigh at the z_k\n",
    "    D = [[L_der[j](Z[k]) for j in range(c)] for k in range(m)] #for f' to vanish at the z_k\n",
    "    \n",
    "    E = [[L[j](0) for j in range(c)]]\n",
    "    F = [[(-1)^j*L[j](a-1/4) for j in range(c)]] \n",
    "    \n",
    "    \n",
    "    M = pari(matrix(QQ,A+B+C+D+E+F)) #matrix of values of the Laguerre polynomials and their derivative or combinations thereof\n",
    "    Y = pari(matrix(QQ,[0]*(c-1)+[1]).transpose()) #this is the vector of target values\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    u = sum([X[j]*L[j] for j in range(c)]) #the polynomial for f \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) #the polynomial for f^\n",
    "    \n",
    "    return (u,v)\n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  eps\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - g:     the genus\n",
    "#\n",
    "# OUTPUT:\n",
    "# a number eps(g). If lamba_1(X) < 1/4+eps(g) and X has genus g, we know that m_1(X) <= 2g\n",
    "##########################################################################################################\n",
    "def eps(g):\n",
    "    # assuming g <= 103, so that Artamoshin's bound yields the best result \n",
    "    return (pi/(4*arcsinh(sqrt((g-1)/2))))^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The list of upper bounds on lambda_1 we use in genus 4 to 20: [2, 1.83676600000000, 1.60000000000000, 1.48000800000000, 1.37280400000000, 1.28902400000000, 1.22218900000000, 1.16816900000000, 1.12232700000000, 1.08326000000000, 1.04921700000000, 1.01800500000000, 0.991735000000000, 0.968260000000000, 0.947180000000000, 0.928091000000000, 0.911390000000000]\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  4\n",
      "interval: [ 0.828505147036686 , 1.05000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  9\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  4\n",
      "interval: [ 1.04850514703669 , 1.63000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  9\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  4\n",
      "interval: [ 1.62850514703669 , 1.96000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  9\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  4\n",
      "interval: [ 1.95850514703669 , 2 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  10\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  5\n",
      "interval: [ 0.718512279306081 , 0.970000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  11\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  5\n",
      "interval: [ 0.968512279306081 , 1.60000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  11\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  5\n",
      "interval: [ 1.59851227930608 , 1.83676600000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  11\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  6\n",
      "interval: [ 0.650861270671133 , 0.905000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  13\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  6\n",
      "interval: [ 0.900861270671133 , 1.58500000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  13\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  6\n",
      "interval: [ 1.58086127067113 , 1.60000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  12\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  7\n",
      "interval: [ 0.604660783689437 , 0.900000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  15\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  7\n",
      "interval: [ 0.894660783689438 , 1.48000800000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  14\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  8\n",
      "interval: [ 0.570884967445098 , 0.850000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  17\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  8\n",
      "interval: [ 0.840884967445098 , 1.37280400000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  15\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  9\n",
      "interval: [ 0.544981571299002 , 0.850000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  19\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  9\n",
      "interval: [ 0.844981571299002 , 1.28902400000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  16\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  10\n",
      "interval: [ 0.524398551268784 , 0.770000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  20\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  10\n",
      "interval: [ 0.764398551268784 , 1.22218900000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  17\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  11\n",
      "interval: [ 0.507590401157233 , 0.770000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  22\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  11\n",
      "interval: [ 0.767590401157234 , 1.16816900000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  18\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  12\n",
      "interval: [ 0.493564333136429 , 0.770000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  24\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  12\n",
      "interval: [ 0.763564333136429 , 1.12232700000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  18\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  13\n",
      "interval: [ 0.481652216799231 , 0.770000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  26\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  13\n",
      "interval: [ 0.761652216799231 , 1.08326000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  19\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  14\n",
      "interval: [ 0.471387125310294 , 0.775000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  28\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  14\n",
      "interval: [ 0.771387125310294 , 1.04921700000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  20\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  15\n",
      "interval: [ 0.462432403559097 , 0.735000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  29\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  15\n",
      "interval: [ 0.732432403559098 , 1.01800500000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  21\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  16\n",
      "interval: [ 0.454538870225489 , 0.735000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  31\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  16\n",
      "interval: [ 0.734538870225489 , 0.991735000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  21\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  17\n",
      "interval: [ 0.447517916503794 , 0.738000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  34\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  17\n",
      "interval: [ 0.737517916503794 , 0.968260000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  22\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  18\n",
      "interval: [ 0.441223999016610 , 0.745000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  36\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  18\n",
      "interval: [ 0.741223999016610 , 0.947180000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  22\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  19\n",
      "interval: [ 0.435542900656021 , 0.746000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  38\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  19\n",
      "interval: [ 0.745542900656021 , 0.928091000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  23\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  20\n",
      "interval: [ 0.430383651721537 , 0.755000000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  40\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "mult_verify\n",
      "genus:  20\n",
      "interval: [ 0.750383651721537 , 0.911390000000000 ]\n",
      "\n",
      "\n",
      "Checked the conditions on the prescribed zeroes\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed a lower bound on f^(y) for y in [sqrt(1-1/4),sqrt(b-1/4)]\n",
      "Computed the truncated integral\n",
      "Computed a bound for the remainder of the integral\n",
      "\n",
      "Bound found:  23\n",
      "\n",
      "\n",
      "\n",
      "The multiplicity bound in genus  4  holds for all surfaces\n",
      "The multiplicity bound in genus  5  holds for all surfaces\n",
      "The multiplicity bound in genus  6  holds for all surfaces\n",
      "The multiplicity bound in genus  7  holds for all surfaces\n",
      "The multiplicity bound in genus  8  holds for all surfaces\n",
      "The multiplicity bound in genus  9  holds for all surfaces\n",
      "The multiplicity bound in genus  10  holds for all surfaces\n",
      "The multiplicity bound in genus  11  holds for all surfaces\n",
      "The multiplicity bound in genus  12  holds for all surfaces\n",
      "The multiplicity bound in genus  13  holds for all surfaces\n",
      "The multiplicity bound in genus  14  holds for all surfaces\n",
      "The multiplicity bound in genus  15  holds for all surfaces\n",
      "The multiplicity bound in genus  16  holds for all surfaces\n",
      "The multiplicity bound in genus  17  holds for all surfaces\n",
      "The multiplicity bound in genus  18  holds for all surfaces\n",
      "The multiplicity bound in genus  19  holds for all surfaces\n",
      "The multiplicity bound in genus  20  holds for all surfaces\n",
      "\n",
      "\n",
      "\n",
      "Genus | Multiplicity bound\n",
      "4     |  10\n",
      "5     |  11\n",
      "6     |  13\n",
      "7     |  15\n",
      "8     |  17\n",
      "9     |  19\n",
      "10    |  20\n",
      "11    |  22\n",
      "12    |  24\n",
      "13    |  26\n",
      "14    |  28\n",
      "15    |  30\n",
      "16    |  32\n",
      "17    |  34\n",
      "18    |  36\n",
      "19    |  38\n",
      "20    |  40\n"
     ]
    }
   ],
   "source": [
    "# We verify the Table 4 for genus 4-20\n",
    "# The cases of genus 2 and 3 are part of our article \n",
    "# \"The Klein quartic maximizes the multiplicity of the first positive eigenvalue of the Laplacian\"\n",
    "# available at https://arxiv.org/abs/2111.14699\n",
    "\n",
    "# Load the best known bounds on the lambda_1 in genus 4-20\n",
    "# These are our LP bounds, except in genus 4 and genus 6, in which the best known bound is due to \n",
    "# Yang-Yau\n",
    "lambda_bounds = load('list_lambda')\n",
    "print('The list of upper bounds on lambda_1 we use in genus 4 to 20:',lambda_bounds)\n",
    "\n",
    "# Load the parameters\n",
    "mult_parameters = load('parameters_multiplicity')\n",
    "\n",
    "# Verify\n",
    "# Initialize the set of maximal multiplicities by setting them equal to 2*genus:\n",
    "max_mult = [8,10,12,14,16,18,20,22,24,26,28,30,32,34,36,38,40]\n",
    "\n",
    "# Intervals in which our bound holds\n",
    "int_covered = []\n",
    "for g in range(4,21):\n",
    "    int_covered += [[0,RBF(0.25+eps(g)).lower()]]\n",
    "\n",
    "for p in mult_parameters:\n",
    "    genus = p[0]\n",
    "    a = p[1]\n",
    "    b = max(min(p[2],lambda_bounds[p[0]-4]),p[1])\n",
    "    param = p[3]\n",
    "    mult = mult_verify(genus,a,b,param)\n",
    "    \n",
    "    if mult > max_mult[p[0]-4]:\n",
    "        max_mult[p[0]-4] = mult\n",
    "    \n",
    "    # If the intervals overlap (the parameters_multiplicity file is set up so that they do)\n",
    "    # then enlarge the interval in which the bound holds\n",
    "    if p[1] < int_covered[p[0]-4][1]:\n",
    "        int_covered[p[0]-4][1] = b\n",
    "\n",
    "print(\"\\n\\n\")\n",
    "# Check that the interval that is covered ranges up to the maximal possible lambda_1\n",
    "for g in range(4,21):\n",
    "    if int_covered[g-4][1] >= lambda_bounds[g-4]:\n",
    "        print('The multiplicity bound in genus ',g,' holds for all surfaces')\n",
    "\n",
    "print(\"\\n\\n\")\n",
    "\n",
    "# Print out the bounds:\n",
    "print('Genus | Multiplicity bound')\n",
    "for g in range(4,21):\n",
    "    if g<10:\n",
    "        print(g,'    | ',max_mult[g-4])\n",
    "    else:\n",
    "        print(g,'   | ',max_mult[g-4])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/verify_multiplicity_examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# This file produces lower bounds on the multiplicity of the first Laplacian eigenvalue of triangle surfaces\n",
    "# based on the representation theory of their isometry group or the subgroup of orientation-preserving isometries\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  CCdV\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - g : a genus\n",
    "#\n",
    "# OUTPUT:\n",
    "# - The multiplicity for the examples constructed by Colbois and Colin de Verdière\n",
    "##########################################################################################################\n",
    "def CCdV(g):\n",
    "    if g==2:\n",
    "        #Their construction does not work in genus 2 so we return 1\n",
    "        return 1\n",
    "    else:\n",
    "        return floor((1+sqrt(8*g+1))/2)\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  min_dim\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - G : a group\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes the character table of G.\n",
    "# - Multiplies the dimension of each irreducible representation with an element of non-real trace by 2\n",
    "# - Returns the smallest real dimension > 1 encountered.\n",
    "# \n",
    "# OUTPUT:\n",
    "# - the smallest real dimension > 1 found    \n",
    "##########################################################################################################\n",
    "def min_dim(G):    \n",
    "    #Convert G to a GAP object \n",
    "    G = G.gap()\n",
    "    \n",
    "    #Compute its character table\n",
    "    C = G.CharacterTable()\n",
    "\n",
    "    #Retrieve the character degrees\n",
    "    #This is a list of pairs where the first (index 0) entry is the degree\n",
    "    #and the second (index 1) is the number of times this degree appears \n",
    "    D = C.CharacterDegrees()\n",
    "    \n",
    "    #We then form the list of degrees repeated with multiplicity and we multiply them all by 2\n",
    "    degrees = []\n",
    "    for pair in D:\n",
    "        deg = pair[0]\n",
    "        number = pair[1]\n",
    "        for k in range(number):\n",
    "            degrees.append(2*deg)\n",
    "    \n",
    "    #We find which characters are real-valued and divide their degree by 2\n",
    "    #because the dimension over R is equal to the dimension over C in these cases\n",
    "    R = C.RealClasses()\n",
    "    for j in R:\n",
    "        degrees[j-1] = degrees[j-1]/2\n",
    "    \n",
    "    #Sort the list of real degrees in increasing order\n",
    "    degrees.sort()\n",
    "    \n",
    "    #Find the smallest degree > 1\n",
    "    k=0\n",
    "    while degrees[k]==1:\n",
    "        k = k+1\n",
    "        \n",
    "    #Clear out the memory in GAP\n",
    "    \n",
    "    \n",
    "    #Return the smallest degree > 1\n",
    "    return degrees[k]\n",
    "\n",
    "    \n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  max_min_dim\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - orders : the triple (p,q,r) of orders of the generators x, y, z for the triangle group\n",
    "# - relations : a string representing the list of relations for the triangle group quotient\n",
    "# - reflexible : a boolean saying whether or not the group action can be extended with reflections\n",
    "#                in the sides of a fundamental triangle\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Creates the group from the generators and relations\n",
    "# - Checks that the hypothesis of Lemma 9.2 is satisfied for G = Isom+ or the hypothesis of [FBP21, Prop 4.4] for H = Isom.\n",
    "# - Calls the function min_dim for each group that satisfies the requirements\n",
    "# - Returns the largest of the two values obtained\n",
    "# \n",
    "# OUTPUT:\n",
    "# - a tuple (max_min,orientation) where: - max_min, the smallest real dimension >1 of an irreducible representation\n",
    "#                                          for the triangle group quotient or its kaleidoscopic extension\n",
    "#                                          (when it exists), whichever is largest\n",
    "#                                        - orientation, a string equal to 'rotation' if the above is achieved for the triangle group\n",
    "#                                          and equal to 'reflection' if it is achieved for the kaleidoscopic extension     \n",
    "##########################################################################################################\n",
    "def max_min_dim(orders,relations,reflexible):\n",
    "    \n",
    "    # Define the automorphism group as a quotient of F_3 by the relations\n",
    "    F.<x,y,z> = FreeGroup()\n",
    "    #Convert the string of relations to a sage object \n",
    "    rel = sage_eval(relations,cmds='F.<x,y,z>=FreeGroup()')\n",
    "    G = F/rel\n",
    "    \n",
    "    # Compute the cardinality of the group\n",
    "    n = G.cardinality()\n",
    "    (p,q,r)=orders\n",
    "    \n",
    "    #This is in case the area condition fails\n",
    "    min_dim_oriented = 0\n",
    "    \n",
    "    # If the area condition is satisfied, \n",
    "    # go through the character table and keep track of the smallest dimension greater than 1 encountered\n",
    "    if n >= 3*r:        \n",
    "        min_dim_oriented = min_dim(G)\n",
    "    \n",
    "    #This is in case the action is not reflexible or the area test fails\n",
    "    min_dim_nonoriented = 0\n",
    "    \n",
    "    if reflexible == True:\n",
    "\n",
    "        # If reflexible is True, we construct the extended isometry group\n",
    "        # a, b, c are reflections in the sides of a fundamental triangle such that ab=x, bc=y, ca=z\n",
    "        FF.<a,b,c> = FreeGroup()\n",
    "        \n",
    "        relations2 = relations.replace('x','(a*b)')\n",
    "        relations2 = relations2.replace('y','(b*c)')\n",
    "        relations2 = relations2.replace('z','(c*a)')\n",
    "        \n",
    "        #Convert the string to a sage object \n",
    "        rel2 = sage_eval(relations2,cmds='FF.<a,b,c>=FreeGroup()')\n",
    "        H = FF/(rel2+[a^2,b^2,c^2])\n",
    "        \n",
    "        # Compute the cardinality of the group\n",
    "        m = H.cardinality()\n",
    "\n",
    "        # If the area condition is satisfied, \n",
    "        # go through the character table and keep track of the smallest dimension greater than 1 encountered\n",
    "        if m >= 6*r:            \n",
    "            min_dim_nonoriented = min_dim(H)\n",
    "    \n",
    "    #Record which one of the two groups gives the largest answer\n",
    "    max_min = max(min_dim_oriented,min_dim_nonoriented)\n",
    "                      \n",
    "    if max_min == min_dim_oriented:\n",
    "        orientation = 'rotation'\n",
    "    else:\n",
    "        orientation = 'reflection'\n",
    "    \n",
    "    return (max_min,orientation)\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  find_best\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - g : a genus\n",
    "# - L : the list of triangle group quotients in genus g. Every entry of L is assumed to be \n",
    "#       a triple (orders,relations,reflexible) where:\n",
    "#                                                     - orders = (p,q,r) are the orders of the generators\n",
    "#                                                     - relations is a string representing the relations that define the group \n",
    "#                                                       as a quotient of the free group <x,y,z>\n",
    "#                                                     - reflexible is a boolean saying whether or not the action can be extended \n",
    "#  \n",
    "# THE PROGRAM:\n",
    "# - Produces the label associated to each entry in L in Conder's list\n",
    "# - Calls max_min_dim on each entry in L\n",
    "# - Records the largest answer found and its attributes, prints them out,\n",
    "#   and compares the answer with the examples of Colbois and Colin de Verdière \n",
    "#\n",
    "# OUTPUT:\n",
    "# - best : the largest lower bound on multiplicity obtained among the groups in L and their extensions\n",
    "##########################################################################################################                   \n",
    "def find_best(g,L):\n",
    "    #Keep track of the best lower bound so far\n",
    "    best = 0\n",
    "    beat_orders = None\n",
    "    best_orientation = None\n",
    "    best_label = None \n",
    "                      \n",
    "    #Go through all entries in the list\n",
    "    for k in range(len(L)):\n",
    "        (orders,relations,reflexible) = L[k]\n",
    "        #Create the label associated to the entry\n",
    "        label = 'T{0}.{1}'.format(g,k+1)\n",
    "        result = max_min_dim(orders,relations,reflexible)\n",
    "                      \n",
    "        #If we beat the previous record, we save the characteristics of the new record holder\n",
    "        if result[0]>best:\n",
    "            best = result[0]\n",
    "            best_orders = orders\n",
    "            best_orientation = result[1]\n",
    "            best_label = label\n",
    "     \n",
    "    return (best,best_orders,best_orientation,best_label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# T = triangle_quotients.sobj contains the list of all triangle quotients in genus 2 to 20 extracted from Conder's list\n",
    "# The g-2 entry of T is the list of all groups in genus g\n",
    "# Each enty in T[g-2] is a tuple (orders,relations,reflexible) where\n",
    "# orders = (p,q,r) are the orders of the generators x, y, z for the triangle group\n",
    "# relations is a string representing the relations defining the group\n",
    "# reflexible is a boolean, set to True if the group is reflexible[m] in Conder's notation, False otherwise\n",
    "\n",
    "T = load('triangle_quotients')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The best lower bound on multiplicity found in genus 2 is 2 while Colbois and Colin de Verdière obtain 1\n",
      "It is achieved by the triangle rotation group of type (2, 3, 8) with label T2.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 3 is 6 while Colbois and Colin de Verdière obtain 3\n",
      "It is achieved by the triangle reflection group of type (2, 3, 7) with label T3.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 4 is 4 while Colbois and Colin de Verdière obtain 3\n",
      "It is achieved by the triangle rotation group of type (2, 4, 5) with label T4.2 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 5 is 3 while Colbois and Colin de Verdière obtain 3\n",
      "It is achieved by the triangle rotation group of type (2, 3, 10) with label T5.2 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 6 is 4 while Colbois and Colin de Verdière obtain 4\n",
      "It is achieved by the triangle rotation group of type (2, 4, 6) with label T6.2 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 7 is 7 while Colbois and Colin de Verdière obtain 4\n",
      "It is achieved by the triangle rotation group of type (2, 3, 7) with label T7.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 8 is 6 while Colbois and Colin de Verdière obtain 4\n",
      "It is achieved by the triangle rotation group of type (2, 3, 8) with label T8.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 9 is 4 while Colbois and Colin de Verdière obtain 4\n",
      "It is achieved by the triangle rotation group of type (2, 5, 6) with label T9.16 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 10 is 8 while Colbois and Colin de Verdière obtain 5\n",
      "It is achieved by the triangle reflection group of type (2, 4, 5) with label T10.7 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 11 is 4 while Colbois and Colin de Verdière obtain 5\n",
      "It is achieved by the triangle rotation group of type (2, 4, 6) with label T11.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 12 is 2 while Colbois and Colin de Verdière obtain 5\n",
      "It is achieved by the triangle rotation group of type (2, 4, 15) with label T12.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 13 is 3 while Colbois and Colin de Verdière obtain 5\n",
      "It is achieved by the triangle rotation group of type (2, 5, 10) with label T13.8 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 14 is 12 while Colbois and Colin de Verdière obtain 5\n",
      "It is achieved by the triangle reflection group of type (2, 3, 7) with label T14.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 15 is 7 while Colbois and Colin de Verdière obtain 6\n",
      "It is achieved by the triangle rotation group of type (2, 3, 9) with label T15.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 16 is 8 while Colbois and Colin de Verdière obtain 6\n",
      "It is achieved by the triangle rotation group of type (2, 3, 8) with label T16.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 17 is 6 while Colbois and Colin de Verdière obtain 6\n",
      "It is achieved by the triangle rotation group of type (2, 3, 7) with label T17.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 18 is 2 while Colbois and Colin de Verdière obtain 6\n",
      "It is achieved by the triangle rotation group of type (2, 4, 21) with label T18.1 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 19 is 8 while Colbois and Colin de Verdière obtain 6\n",
      "It is achieved by the triangle reflection group of type (2, 4, 5) with label T19.3 in Conder's list.\n",
      "\n",
      "The best lower bound on multiplicity found in genus 20 is 2 while Colbois and Colin de Verdière obtain 6\n",
      "It is achieved by the triangle rotation group of type (2, 4, 42) with label T20.1 in Conder's list.\n",
      "\n"
     ]
    }
   ],
   "source": [
    "# In our experience, running this cell uses a lot of memory. In particular, on some of the computers we\n",
    "# ran this on, we needed to split the range below into multiple subranges in order to run all genera. \n",
    "for g in range(2,21):\n",
    "    (best,best_orders,best_orientation,best_label)=find_best(g,T[g-2])\n",
    "    print('The best lower bound on multiplicity found in genus',g,'is',best,'while Colbois and Colin de Verdière obtain',CCdV(g))\n",
    "    if best > 0:\n",
    "        print('It is achieved by the triangle',best_orientation,'group of type',best_orders,'with label',best_label,'in Conder\\'s list.\\n')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/verify_nsmall.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load a list of integrals of Laguerre Gaussians\n",
    "Lag=load('laguerre_integrals')\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  nev_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - syst:  the systole of the surface for which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"syst\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"syst\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of Theorem 10.1 for L = 1/4\n",
    "# - If so, gives a rigorous upper bound on N_small / (2*(g-1)) based on that theorem\n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound\n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "def nev_verify(syst,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('nev_verify')\n",
    "    print('systole:  ', syst, '\\n\\n')\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z and W and the systole are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    S = QQ(syst^2)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    \n",
    "    # Compute the polynomials \n",
    "    \n",
    "    (u,v) = nev_poly(syst,param)\n",
    "\n",
    "    print('Computed the polynomials (u,v) based on the prescribed zeroes')\n",
    "    \n",
    "    u_der = u.derivative()\n",
    "    v_der = v.derivative()\n",
    "\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "\n",
    "    # Check part of the sign conditions from []    \n",
    "    if u(S)>0:\n",
    "        return 'f is positive at the systole'\n",
    "    \n",
    "    if sgn(u.leading_coefficient())==1:     #check that u is eventually negative\n",
    "        return 'f takes positive values near infinity'\n",
    "\n",
    "    if sgn(v.leading_coefficient())==-1:  #check that v is eventually positive        \n",
    "        return 'f^ takes negative values near infinity'  \n",
    "    \n",
    "    print('Checked the first sign conditions on f and f^')\n",
    "            \n",
    "    \n",
    "    # We check that f^(sqrt(x)) = v(x)*e^(-x/2) is unimodal on -1/4 to 0\n",
    "    # note that the derivative of f^(sqrt(x)) with respect to x is:\n",
    "    # (2*v'(x)-v(x))*exp(-x/2)/2\n",
    "    # we are thus asking f^(sqrt(x))' to have at most one zero, which needs to correspond to a maximum\n",
    "    \n",
    "    # Count extrema    \n",
    "    extrema = pari.polsturm(2*v_der-v,[-1/4,0])\n",
    "    if extrema>1:\n",
    "        return 'f^ has more than one local extremum on the imaginary segment'\n",
    "            \n",
    "    if extrema==1:\n",
    "        # Check that the extremum is a local maximum\n",
    "        if 2*v_der(-1/4)-v(-1/4)<=0:\n",
    "            return 'f^(sqrt(x)) is not increasing at -1/4'\n",
    "            \n",
    "        if 2*v_der(0)-v(0)>=0:\n",
    "            return 'f^(sqrt(x)) is not decreasing at 0'\n",
    "            \n",
    "    M = min(RBF(v(-1/4)*exp(1/8)).upper(),RBF(v(0)).upper())\n",
    "        \n",
    "    if M<=0: \n",
    "        return 'f^ takes negative values on the imaginary segment'\n",
    "        \n",
    "    # Compute a bound on N_small / (2*(g-1))\n",
    "    val = 1/M\n",
    "    \n",
    "    print('Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum')\n",
    "\n",
    "    if pari.polsturm(u,[S,Infinity])>m+1:\n",
    "        return 'f has an extra zero'\n",
    "                \n",
    "    if pari.polsturm(v,[-1/4,Infinity])>n:\n",
    "        return 'f^ has an extra zero'\n",
    "\n",
    "    # Check that u and v vanish to the right degree at the prescribed roots\n",
    "    for j in range(m):\n",
    "        if u(Z[j])!=0 :\n",
    "            return 'f does not vanish at one of the prescribed zeros'\n",
    "        if u_der(Z[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f is not double'\n",
    "        if u_der_der(Z[j])>=0 :\n",
    "            return 'The second derivative of f at one of the double roots is non-negative'\n",
    "    for j in range(n):                \n",
    "        if v(W[j])!=0 :\n",
    "            return 'f^ does not vanish at one of the prescribed zeros'\n",
    "        if v_der(W[j])!=0 :          \n",
    "            return 'One of the prescribed zeros of f^ is not double'\n",
    "        if v_der_der(W[j])<=0 :        \n",
    "            return 'The second derivative of f^ at one of the double roots is non-positive'\n",
    "\n",
    "    print('Verified that the roots of f and f^ are exactly as prescribed')\n",
    "\n",
    "        \n",
    "    return val \n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  nev_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - syst: the systole at which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"syst\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"syst\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "\n",
    "def nev_poly(syst,param):\n",
    "    \n",
    "    (Z,W) = param\n",
    "\n",
    "    # Make sure the entries of Z and W and the systole are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    S = QQ(syst^2)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    c = 2+2*(m+n) #number of conditions imposed\n",
    "    \n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]\n",
    "    \n",
    "    # Set up and solve the linear algebra problem\n",
    "    \n",
    "    A = [[L[j](S) for j in range(c)]]\n",
    "    \n",
    "    B = []\n",
    "    for point in Z:\n",
    "        B.append([L[j](point) for j in range(c)])\n",
    "        B.append([L_der[j](point) for j in range(c)])\n",
    "        \n",
    "    \n",
    "    C = []\n",
    "    for point in W:\n",
    "        C.append([(-1)^j*L[j](point) for j in range(c)])\n",
    "        C.append([(-1)^j*L_der[j](point) for j in range(c)])  \n",
    "        \n",
    "    # Load the integrals of the Laguerre Gaussians that we computed beforehand.\n",
    "    # The correctness of these integrals does not need to be verifiable, they are only used to set linear\n",
    "    # condition on v and don't influence whether or not u(x^2)*exp(-x^2/2) and v(y^2)*exp(-y^2)/2\n",
    "    # are each other's Fourier transforms.\n",
    "    # The fact that the pair (u,v) satisfies all the necessary conditions is verified a posteriori in\n",
    "    # nev_verify.        \n",
    "    D = [[(-1)^j*Lag[j] for j in range(c)]]\n",
    "    \n",
    "    M = pari(matrix(QQ,A+B+C+D)) #matrix of values of the Laguerre polynomials and their derivative or combinations thereof\n",
    "    Y = pari(matrix(QQ,[0]+[0]*(c-2)+[1]).transpose()) #this is the vector of target values\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    # Use the coefficients found to construct the desired polynomials\n",
    "    \n",
    "    u = sum([X[j]*L[j] for j in range(c)]) #the polynomial for f \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) #the polynomial for f^\n",
    "    \n",
    "    return (u,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   2.316609 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   3.233435 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   3.918673 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   4.485304 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   4.977735 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   5.40883 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   5.817345 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.179968 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.504338 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.893166 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[(2.316609, 1),\n",
       " (3.233435, 1/2),\n",
       " (3.918673, 1/3),\n",
       " (4.485304, 1/4),\n",
       " (4.977735, 1/5),\n",
       " (5.40883, 1/6),\n",
       " (5.817345, 1/7),\n",
       " (6.179968, 1/8),\n",
       " (6.504338, 1/9),\n",
       " (6.893166, 1/10)]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Load parameters\n",
    "nsmall_parameters = load('parameters_nsmall')\n",
    "\n",
    "# make a list of bounds\n",
    "nsmall_bounds = []\n",
    "for p in nsmall_parameters:    \n",
    "    nsmall_bounds.append((p[0],1/(1/nev_verify(p[0],p[1])).floor()))\n",
    "\n",
    "# return the bounds found    \n",
    "nsmall_bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/verify_ramanujan.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load a list of integrals of Laguerre Gaussians\n",
    "Lag=load('laguerre_integrals')\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  nev_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - genus: the genus for which we want to prove a bound\n",
    "# - syst:  the systole at which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"syst\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"syst\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of Theorem 10.1 for L = 1/4\n",
    "# - If so, gives a rigorous estimate for the bound from that Theorem\n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound\n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "def nev_verify(genus,syst,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('nev_verify')\n",
    "    print('systole:  ', syst, '\\n\\n')\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z and W and the systole are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    S = QQ(syst^2)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    \n",
    "    # Compute the polynomials \n",
    "    \n",
    "    (u,v) = nev_poly(syst,param)\n",
    "\n",
    "    print('Computed the polynomials (u,v) based on the prescribed zeroes')\n",
    "    \n",
    "    u_der = u.derivative()\n",
    "    v_der = v.derivative()\n",
    "\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "\n",
    "    # Check part of the sign conditions from []    \n",
    "    if u(S)>0:\n",
    "        return 'f is positive at the systole'\n",
    "    \n",
    "    if sgn(u.leading_coefficient())==1:     #check that u is eventually negative\n",
    "        return 'f takes positive values near infinity'\n",
    "\n",
    "    if sgn(v.leading_coefficient())==-1:  #check that v is eventually positive        \n",
    "        return 'f^ takes negative values near infinity'  \n",
    "    \n",
    "    print('Checked the first sign conditions on f and f^')\n",
    "            \n",
    "    \n",
    "    # We check that f^(sqrt(x)) = v(x)*e^(-x/2) is unimodal on -1/4 to 0\n",
    "    # note that the derivative of f^(sqrt(x)) with respect to x is:\n",
    "    # (2*v'(x)-v(x))*exp(-x/2)/2\n",
    "    # we are thus asking f^(sqrt(x))' to have at most one zero, which needs to correspond to a maximum\n",
    "    \n",
    "    # Count extrema    \n",
    "    extrema = pari.polsturm(2*v_der-v,[-1/4,0])\n",
    "    if extrema>1:\n",
    "        return 'f^ has more than one local extremum on the imaginary segment'\n",
    "            \n",
    "    if extrema==1:\n",
    "        # Check that the extremum is a local maximum\n",
    "        if 2*v_der(-1/4)-v(-1/4)<=0:\n",
    "            return 'f^(sqrt(x)) is not increasing at -1/4'\n",
    "            \n",
    "        if 2*v_der(0)-v(0)>=0:\n",
    "            return 'f^(sqrt(x)) is not decreasing at 0'\n",
    "            \n",
    "    M = min(RBF(v(-1/4)*exp(1/8)).upper(),RBF(v(0)).upper())\n",
    "        \n",
    "    if M<=0: \n",
    "        return 'f^ takes negative values on the imaginary segment'\n",
    "        \n",
    "    # Compute a bound on N_small\n",
    "    val = 1+(2*(genus-1)-RDF(v(-1/4)*exp(1/8)))/M\n",
    "    \n",
    "    print('Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum')\n",
    "\n",
    "    if pari.polsturm(u,[S,Infinity])>m+1:\n",
    "        return 'f has an extra zero'\n",
    "                \n",
    "    if pari.polsturm(v,[-1/4,Infinity])>n:\n",
    "        return 'f^ has an extra zero'\n",
    "\n",
    "    # Check that u and v vanish to the right degree at the prescribed roots\n",
    "    for j in range(m):\n",
    "        if u(Z[j])!=0 :\n",
    "            return 'f does not vanish at one of the prescribed zeros'\n",
    "        if u_der(Z[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f is not double'\n",
    "        if u_der_der(Z[j])>=0 :\n",
    "            return 'The second derivative of f at one of the double roots is non-negative'\n",
    "    for j in range(n):                \n",
    "        if v(W[j])!=0 :\n",
    "            return 'f^ does not vanish at one of the prescribed zeros'\n",
    "        if v_der(W[j])!=0 :          \n",
    "            return 'One of the prescribed zeros of f^ is not double'\n",
    "        if v_der_der(W[j])<=0 :        \n",
    "            return 'The second derivative of f^ at one of the double roots is non-positive'\n",
    "\n",
    "    print('Verified that the roots of f and f^ are exactly as prescribed')\n",
    "\n",
    "        \n",
    "    return val \n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  nev_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - syst: the systole at which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"syst\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"syst\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "\n",
    "def nev_poly(syst,param):\n",
    "    \n",
    "    (Z,W) = param\n",
    "\n",
    "    # Make sure the entries of Z and W and the systole are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    S = QQ(syst^2)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    c = 2+2*(m+n) #number of conditions imposed\n",
    "    \n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]\n",
    "    \n",
    "    # Set up and solve the linear algebra problem\n",
    "    \n",
    "    A = [[L[j](S) for j in range(c)]]\n",
    "    \n",
    "    B = []\n",
    "    for point in Z:\n",
    "        B.append([L[j](point) for j in range(c)])\n",
    "        B.append([L_der[j](point) for j in range(c)])\n",
    "        \n",
    "    \n",
    "    C = []\n",
    "    for point in W:\n",
    "        C.append([(-1)^j*L[j](point) for j in range(c)])\n",
    "        C.append([(-1)^j*L_der[j](point) for j in range(c)])  \n",
    "        \n",
    "    # Load the integrals of the Laguerre Gaussians that we computed beforehand.\n",
    "    # The correctness of these integrals does not need to be verifiable, they are only used to set linear\n",
    "    # condition on v and don't influence whether or not u(x^2)*exp(-x^2/2) and v(y^2)*exp(-y^2)/2\n",
    "    # are each other's Fourier transforms.\n",
    "    # The fact that the pair (u,v) satisfies all the necessary conditions is verified a posteriori in\n",
    "    # nev_verify.        \n",
    "    D = [[(-1)^j*Lag[j] for j in range(c)]]\n",
    "    \n",
    "    M = pari(matrix(QQ,A+B+C+D)) #matrix of values of the Laguerre polynomials and their derivative or combinations thereof\n",
    "    Y = pari(matrix(QQ,[0]+[0]*(c-2)+[1]).transpose()) #this is the vector of target values\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    # Use the coefficients found to construct the desired polynomials\n",
    "    \n",
    "    u = sum([X[j]*L[j] for j in range(c)]) #the polynomial for f \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) #the polynomial for f^\n",
    "    \n",
    "    return (u,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   2.314252 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   3.21715 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   3.866301 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   4.379112 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   4.80237 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   5.167105 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   5.481318 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   5.759979 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.009464 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.235534 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.442003 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.63148 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.807348 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   6.970683 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   7.123746 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   7.267285 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   7.402816 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   7.530333 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "systole:   7.650766 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,1/4] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[[2, 2.314252],\n",
       " [3, 3.21715],\n",
       " [4, 3.866301],\n",
       " [5, 4.379112],\n",
       " [6, 4.80237],\n",
       " [7, 5.167105],\n",
       " [8, 5.481318],\n",
       " [9, 5.759979],\n",
       " [10, 6.009464],\n",
       " [11, 6.235534],\n",
       " [12, 6.442003],\n",
       " [13, 6.63148],\n",
       " [14, 6.807348],\n",
       " [15, 6.970683],\n",
       " [16, 7.123746],\n",
       " [17, 7.267285],\n",
       " [18, 7.402816],\n",
       " [19, 7.530333],\n",
       " [20, 7.650766]]"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Load parameters\n",
    "nsmall_parameters = load('parameters_ramanujan')\n",
    "\n",
    "# make a list of bounds\n",
    "nsmall_bounds = []\n",
    "for k in range(19):    \n",
    "    genus = k+2\n",
    "    systole = nsmall_parameters[k][0]\n",
    "    param = nsmall_parameters[k][1]\n",
    "    \n",
    "    if nev_verify(genus,systole,param) < 2:\n",
    "        nsmall_bounds += [[genus,systole]]\n",
    "\n",
    "# return the bounds found    \n",
    "nsmall_bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.2",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/verify_ramanujan_examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load a list of integrals of Laguerre Gaussians\n",
    "Lag=load('laguerre_integrals')\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  nev_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - genus: the genus in which we want to prove a bound\n",
    "# - syst:  the systole of the surface for which we want to prove a bound\n",
    "# - lamb_max: the program will prove a bound on the number of eigenvalues in the interval [0,lamb_max]\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"genus\", \"lamb_max\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of []\n",
    "# - If so, gives a rigorous estimate for the bound from that Theorem\n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound\n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "def nev_verify(genus,syst,lamb_max,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('nev_verify')\n",
    "    print('genus:    ', genus)\n",
    "    print('systole:  ', syst)\n",
    "    print('lamb_max: ', lamb_max, '\\n\\n')\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z and W and the systole are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    S = QQ(syst^2)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    \n",
    "    # Compute the polynomials \n",
    "    \n",
    "    (u,v) = nev_poly(syst,lamb_max,param)\n",
    "\n",
    "    print('Computed the polynomials (u,v) based on the prescribed zeroes')\n",
    "    \n",
    "    u_der = u.derivative()\n",
    "    v_der = v.derivative()\n",
    "\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "\n",
    "    # Check part of the sign conditions from []    \n",
    "    if u(S)>0:\n",
    "        return 'f is positive at the systole'\n",
    "    \n",
    "    if sgn(u.leading_coefficient())==1:     #check that u is eventually negative\n",
    "        return 'f takes positive values near infinity'\n",
    "\n",
    "    if sgn(v.leading_coefficient())==-1:  #check that v is eventually positive        \n",
    "        return 'f^ takes negative values near infinity'  \n",
    "    \n",
    "    print('Checked the first sign conditions on f and f^')\n",
    "            \n",
    "    \n",
    "    # We check that f^(sqrt(x)) = v(x)*e^(-x/2) is unimodal on -1/4 to 0\n",
    "    # note that the derivative of f^(sqrt(x)) with respect to x is:\n",
    "    # (2*v'(x)-v(x))*exp(-x/2)/2\n",
    "    # we are thus asking f^(sqrt(x))' to have at most one zero, which needs to correspond to a maximum\n",
    "    \n",
    "    # Treat the spectral gap as a rational and compute r(lambda)^2\n",
    "    r = QQ(lamb_max)-1/4\n",
    "    \n",
    "    # Count extrema    \n",
    "    extrema = pari.polsturm(2*v_der-v,[-1/4,r])\n",
    "    if extrema>1:\n",
    "        return 'f^ has more than one local extremum on the imaginary segment'\n",
    "            \n",
    "    if extrema==1:\n",
    "        # Check that the extremum is a local maximum\n",
    "        if 2*v_der(-1/4)-v(-1/4)<=0:\n",
    "            return 'f^(sqrt(x)) is not increasing at -1/4'\n",
    "            \n",
    "        if 2*v_der(r)-v(r)>=0:\n",
    "            return 'f^(sqrt(x)) is not decreasing at r(lambda_max)'\n",
    "            \n",
    "    M = min(RBF(v(-1/4)*exp(1/8)).upper(),RBF(v(r)*exp(-r/2)).upper())\n",
    "        \n",
    "    if M<=0: \n",
    "        return 'f^ takes negative values on the imaginary segment'\n",
    "        \n",
    "    # Compute a bound on the number of eigenvalues in the interval [0,lambd_max]\n",
    "    val = 1+(2*(genus-1)-RBF(v(-1/4)*exp(1/8)).upper())/M\n",
    "    \n",
    "    print('Verified that f^(r(lambda)) is unimodal on the interval [0,lambda_max] and determined its minimum')\n",
    "\n",
    "    if pari.polsturm(u,[S,Infinity])>m+1:\n",
    "        return 'f has an extra zero'\n",
    "                \n",
    "    if pari.polsturm(v,[-1/4,Infinity])>n:\n",
    "        return 'f^ has an extra zero'\n",
    "\n",
    "    # Check that u and v vanish to the right degree at the prescribed roots\n",
    "    for j in range(m):\n",
    "        if u(Z[j])!=0 :\n",
    "            return 'f does not vanish at one of the prescribed zeros'\n",
    "        if u_der(Z[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f is not double'\n",
    "        if u_der_der(Z[j])>=0 :\n",
    "            return 'The second derivative of f at one of the double roots is non-negative'\n",
    "    for j in range(n):                \n",
    "        if v(W[j])!=0 :\n",
    "            return 'f^ does not vanish at one of the prescribed zeros'\n",
    "        if v_der(W[j])!=0 :          \n",
    "            return 'One of the prescribed zeros of f^ is not double'\n",
    "        if v_der_der(W[j])<=0 :        \n",
    "            return 'The second derivative of f^ at one of the double roots is non-positive'\n",
    "\n",
    "    print('Verified that the roots of f and f^ are exactly as prescribed')\n",
    "\n",
    "        \n",
    "    return val \n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  nev_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - genus: the genus in which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "\n",
    "def nev_poly(syst,lamb_max,param):\n",
    "    \n",
    "    (Z,W) = param\n",
    "\n",
    "    # Make sure the entries of Z and W and the systole are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    S = QQ(syst^2)\n",
    "    \n",
    "    m = len(Z) #number of forced double roots for f\n",
    "    n = len(W) #number of forced double zeros for f^\n",
    "    c = 2+2*(m+n) #number of conditions imposed\n",
    "    \n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]\n",
    "    \n",
    "    # Set up and solve the linear algebra problem\n",
    "    \n",
    "    A = [[L[j](S) for j in range(c)]]\n",
    "    \n",
    "    B = []\n",
    "    for point in Z:\n",
    "        B.append([L[j](point) for j in range(c)])\n",
    "        B.append([L_der[j](point) for j in range(c)])\n",
    "        \n",
    "    \n",
    "    C = []\n",
    "    for point in W:\n",
    "        C.append([(-1)^j*L[j](point) for j in range(c)])\n",
    "        C.append([(-1)^j*L_der[j](point) for j in range(c)])  \n",
    "        \n",
    "    # Load the integrals of the Laguerre Gaussians that we computed beforehand.\n",
    "    # The correctness of these integrals does not need to be verifiable, they are only used to set linear\n",
    "    # condition on v and don't influence whether or not u(x^2)*exp(-x^2/2) and v(y^2)*exp(-y^2)/2\n",
    "    # are each other's Fourier transforms.\n",
    "    # The fact that the pair (u,v) satisfies all the necessary conditions is verified a posteriori in\n",
    "    # nev_verify.        \n",
    "    D = [[(-1)^j*Lag[j] for j in range(c)]]\n",
    "    \n",
    "    M = pari(matrix(QQ,A+B+C+D)) #matrix of values of the Laguerre polynomials and their derivative or combinations thereof\n",
    "    Y = pari(matrix(QQ,[0]+[0]*(c-2)+[1]).transpose()) #this is the vector of target values\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    # Use the coefficients found to construct the desired polynomials\n",
    "    \n",
    "    u = sum([X[j]*L[j] for j in range(c)]) #the polynomial for f \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) #the polynomial for f^\n",
    "    \n",
    "    return (u,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "genus:     5\n",
      "systole:   4.91456000000000\n",
      "lamb_max:  0.728167000000000 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,lambda_max] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "Bound on the number of eigenvalues in [0, 0.728167000000000 ]:  1.99999833049183\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "genus:     6\n",
      "systole:   5.10900000000000\n",
      "lamb_max:  0.486360000000000 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,lambda_max] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "Bound on the number of eigenvalues in [0, 0.486360000000000 ]:  1.99998524729604\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "genus:     7\n",
      "systole:   5.79629800000000\n",
      "lamb_max:  0.691340000000000 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,lambda_max] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "Bound on the number of eigenvalues in [0, 0.691340000000000 ]:  1.99999351780556\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "genus:     14\n",
      "systole:   6.88790500000000\n",
      "lamb_max:  0.287470000000000 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,lambda_max] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "Bound on the number of eigenvalues in [0, 0.287470000000000 ]:  1.99999997229812\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "nev_verify\n",
      "genus:     17\n",
      "systole:   7.60940700000000\n",
      "lamb_max:  0.403200000000000 \n",
      "\n",
      "\n",
      "Computed the polynomials (u,v) based on the prescribed zeroes\n",
      "Checked the first sign conditions on f and f^\n",
      "Verified that f^(r(lambda)) is unimodal on the interval [0,lambda_max] and determined its minimum\n",
      "Verified that the roots of f and f^ are exactly as prescribed\n",
      "Bound on the number of eigenvalues in [0, 0.403200000000000 ]:  1.99998978043421\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[[5, 4.91456000000000, 0.728167000000000],\n",
       " [6, 5.10900000000000, 0.486360000000000],\n",
       " [7, 5.79629800000000, 0.691340000000000],\n",
       " [14, 6.88790500000000, 0.287470000000000],\n",
       " [17, 7.60940700000000, 0.403200000000000]]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Load the parameters\n",
    "parameters = load('parameters_ramanujan_examples')\n",
    "\n",
    "lower_bounds_found = []\n",
    "\n",
    "for p in parameters:\n",
    "    genus = p[0]\n",
    "    systole = p[1]\n",
    "    lambda_max = p[2]\n",
    "    param = p[3]\n",
    "    \n",
    "    nev_bound = nev_verify(genus,systole,lambda_max,param)\n",
    "    print(\"Bound on the number of eigenvalues in [0,\",lambda_max,\"]: \",nev_bound)\n",
    "    if nev_bound < 2:\n",
    "        lower_bounds_found += [[genus,systole,lambda_max]]\n",
    "\n",
    "lower_bounds_found"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/verify_systole.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load SciPy and its optmization package\n",
    "import scipy\n",
    "from scipy import optimize\n",
    "# Load a list of integrals of Laguerre Gaussians\n",
    "Lag=load('laguerre_integrals')\n",
    "\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  sys_verify\n",
    "# -----------------------------------------------------------------\n",
    "#\n",
    "# INPUT:\n",
    "# - genus: the genus in which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a list of prescribed double roots for f(sqrt(x))\n",
    "#          * W is a list of prescribed double roots for f^(sqrt(x))\n",
    "#\n",
    "# THE PROGRAM:\n",
    "# - Computes a Fourier pair (f,f^) based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of parameters: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "# - Verifies whether the pair (f,f^) satisfies the conditions of Theorem 6.1\n",
    "# - If so, gives a rigorous estimate for the bound from that Theorem\n",
    "#\n",
    "# OUTPUT:\n",
    "# - If the conditions are satisfied: the computed bound\n",
    "# - If not, an error message\n",
    "##########################################################################################################\n",
    "\n",
    "def sys_verify(genus,param):\n",
    "    print('\\n\\n----------------------------------------------------------------')\n",
    "    print('sys_verify')\n",
    "    print('genus: ', genus, '\\n\\n')\n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z an W are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    \n",
    "    m = len(Z)\n",
    "    n = len(W)\n",
    "    \n",
    "    # In order to be able to count the zeroes later on, we restrict the intervals in which they're\n",
    "    # allowed to lie\n",
    "    for elem in Z:\n",
    "        if elem<=0:\n",
    "            return 'The forced double zeros for u should be strictly positive'\n",
    "    for elem in W:\n",
    "        if elem<=-1/4:\n",
    "            return 'The forced double zeros for v should be strictly greater than -1/4'\n",
    "    \n",
    "    # For convenience, we also assume that the zeros are listed in order:\n",
    "    for j in range(1,m):\n",
    "        if Z[j]<=Z[j-1]:\n",
    "            return 'The list of forced double zeros for u is not increasing'\n",
    "    for j in range(1,n):\n",
    "        if W[j]<=W[j-1]:\n",
    "            return 'The list of forced double zeros for v is not increasing'\n",
    "    \n",
    "    # Compute the polynomials u and v\n",
    "    (u,v) = sys_poly(genus,param)\n",
    "    u_der = u.derivative()\n",
    "    u_der_der = u_der.derivative()\n",
    "    v_der = v.derivative()\n",
    "    v_der_der = v_der.derivative()\n",
    "    \n",
    "    print('Computed the pair of polynomials (u,v) based on the input')\n",
    "    \n",
    "    # Check part of the sign conditions from Theorem 6.1\n",
    "    if u(0)<0: # Check that f is non-negative at the origin\n",
    "        return 'f is negative at the origin'\n",
    "        \n",
    "    elif sgn(u.leading_coefficient())==1:   # Check that f is eventually negative\n",
    "        return 'f takes positive values near infinity'\n",
    "\n",
    "    elif sgn(v.leading_coefficient())==-1:  # Check that f^ is eventually positive\n",
    "        return 'f^ takes negative values near infinity'  \n",
    "\n",
    "    \n",
    "    print('Verified the first conditions on the signs of (u,v)')\n",
    "\n",
    "    \n",
    "    # Our next step is to estimate the single root of u.\n",
    "    # This estimate will a priori not be rigorous.\n",
    "    # However, we will a posteriori rigorously verify that u satisfies the necessary conditions\n",
    "    \n",
    "    a=0\n",
    "    if m!=0:\n",
    "        b = Z[0]-0.001  # We start a bit to the left of the first double zero of u\n",
    "            \n",
    "    else:  # If we are not imposing any double zeros, start far enough \n",
    "        b = genus \n",
    "        while u(b)>0:\n",
    "            b = 2*b \n",
    "        \n",
    "    while u(b)>0: # If somehow we move too far left, we shift the interval to the right\n",
    "        a=b\n",
    "        b=b+0.001                    \n",
    "            \n",
    "    R = scipy.optimize.brentq(u,a,b)  # This finds an approximate root of u in [a,b]\n",
    "    r = QQ(sqrt(R)) #R is the root of u and sqrt(R) is the root of f, which we turn into a rational number\n",
    "    \n",
    "    while u(r^2)>=0: # Make sure that u is negative at R\n",
    "        r = r+1/10^8\n",
    "    \n",
    "    print('Found an approximation for the first root of u')\n",
    "    \n",
    "    # Check that r lies before the other roots of u:\n",
    "    if m != 0 :\n",
    "        if r^2 >= Z[0]:\n",
    "            return 'Error in the root approximation: the first root we found for f lies past the prescribed roots'\n",
    "    \n",
    "    # Make sure that f and f^ satsify all the remaining conditions from Theorem 6.1\n",
    "    if pari.polsturm(u,[r^2,Infinity])>m: # Check that past r^2, u does not have more real roots than prescribed\n",
    "        return 'f has an extra zero'\n",
    "                \n",
    "    if pari.polsturm(v,[-1/4,Infinity])>n: # Check that v does not have more real roots than prescribed\n",
    "        return 'f^ has an extra zero'\n",
    "            \n",
    "    # Check that u and v vanish to the right degree at the prescribed roots\n",
    "    for j in range(m):\n",
    "        if u(Z[j])!=0 :\n",
    "            return 'f does not vanish at one of the prescribed zeros'\n",
    "                        \n",
    "        if u_der(Z[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f is not double'  \n",
    "\n",
    "        if u_der_der(Z[j])>=0 :\n",
    "            return 'The second derivative of f at one of the double roots is non-negative'\n",
    "\n",
    "                \n",
    "    for j in range(n):\n",
    "        if v(W[j])!=0 :\n",
    "            return 'f^ does not vanish at one of the prescribed zeros'\n",
    "                        \n",
    "        if v_der(W[j])!=0 :\n",
    "            return 'One of the prescribed zeros of f^ is not double'     \n",
    "\n",
    "        if v_der_der(W[j])<=0 :\n",
    "            return 'The second derivative of f^ at one of the double roots is non-positive'\n",
    "    \n",
    "    print('Verified the other sign conditions on f and f^')\n",
    "    \n",
    "    # Compute an estimate for the integral\n",
    "    # Below, RBF and CBF denote the RealBallField and ComplexBallField from the Arb package\n",
    "    \n",
    "    # h is defined so that f^(x) = h(x^2)\n",
    "    def h(t):\n",
    "        return v(t)*e^(-t/2)\n",
    "    \n",
    "    # We estimate the integral term in the Selberg trace formula\n",
    "    truncated_integral = 2*(genus-1)*CBF.integral(lambda x, _: h(x^2)*x*tanh(CBF(pi)*x),0,200)\n",
    "    \n",
    "    print('Computed the truncated integral')\n",
    "    \n",
    "    # For the remainder of the integral, we compute an indefinite integral\n",
    "    # We will use that x^(2*n+1) * exp(-x^2 / 2) admits a primitive\n",
    "    # of the form p_n(x)*exp(-x^2 / 2), where p_n is a polynomial\n",
    "    \n",
    "    # First we compute the p_n's:\n",
    "    max_d = v.degree() # the maximal degree for which we need to know p_n\n",
    "    p = [-1] # initializing p[0] (which is p_1)\n",
    "    for n in range(1,max_d):\n",
    "        p += [-x^(2*n)+2*n*p[n-1]] # adding p_n to the list, the recurrence we use is obtained\n",
    "                                   # from integration by parts\n",
    "    \n",
    "    # Compute the primitive of x*v(x^2)*exp(-x^2/2)\n",
    "    V = 0\n",
    "    for n in range(max_d):\n",
    "        V += v.coefficients()[n]*p[n]\n",
    "        \n",
    "    remainder = -2*(genus-1)*V.subs(x==200)*exp(-200^2/2)\n",
    "    \n",
    "    print('Computed the remainder term of the integral')\n",
    "    \n",
    "    # Verify that f^(i/2) >= 2*(genus-1)*integral( f^(y)*y*tanh(pi*y) dy, 0, infinity )\n",
    "    if not RBF(h(-1/4)) >= RBF(truncated_integral) + RBF(remainder):\n",
    "        return 'The integral inequality is not satisfied'\n",
    "    \n",
    "    print('Verified the integral condition on f^')\n",
    "    \n",
    "    print('\\n\\nSystole bound: ',r)\n",
    "    print('Decimal approximation: ',RDF(r))\n",
    "\n",
    "    return r\n",
    "\n",
    "##########################################################################################################\n",
    "# -----------------------------------------------------------------\n",
    "#  sys_poly\n",
    "# -----------------------------------------------------------------\n",
    "# INPUT:\n",
    "# - genus: the genus in which we want to prove a bound\n",
    "# - param: a pair (Z,W), where:\n",
    "#          * Z is a set of prescribed double roots for f\n",
    "#          * W is a set of prescribed double roots for f^\n",
    "# \n",
    "# THE PROGRAM:\n",
    "# - Computes a pair (u,v) of polynomials based on \"genus\" and \"param\":\n",
    "#    f(x) will be of the form u(x^2)*e^(-x^2/2) for some polynomial u to be determined\n",
    "#    f^(y) is v(y^2)*e^(-y^2/2) for some polynomial v to be determined\n",
    "#    the degree d of u and v are determined by the total number of roots: it's the minimal degree such\n",
    "#    that there is a pair of non-zero polynomials with the prescribed values. This implies that the pair\n",
    "#    (u,v) is uniquely determined by \"genus\" and \"param\"    \n",
    "#\n",
    "# OUTPUT:\n",
    "# (u,v)\n",
    "##########################################################################################################\n",
    "\n",
    "def sys_poly(genus,param):\n",
    "    \n",
    "    \n",
    "    (Z,W) = param\n",
    "    \n",
    "    # Make sure the entries of Z an W are treated as rational numbers\n",
    "    Z = [QQ(elem) for elem in Z]\n",
    "    W = [QQ(elem) for elem in W]\n",
    "    \n",
    "    m = len(Z) # number of forced double roots for u\n",
    "    n = len(W) # number of forced double roots for v\n",
    "    c = 2+2*(m+n) # number of conditions imposed\n",
    "    \n",
    "    # Compile a list of Laguerre polynomials and their derivatices\n",
    "    P.<x> = PolynomialRing(QQ) \n",
    "    L = [ P(gen_laguerre(n,-1/2,x)) for n in range(c)]\n",
    "    L_der = [ L[n].derivative() for n in range(c)]\n",
    "    \n",
    "    # Load the integrals of the Laguerre Gaussians that we computed beforehand.\n",
    "    # The correctness of these integrals does not need to be verifiable, they are only used to set linear\n",
    "    # condition on v and don't influence whether or not u(x^2)*exp(-x^2/2) and v(y^2)*exp(-y^2)/2\n",
    "    # are each other's Fourier transforms.\n",
    "    # The fact that the pair (u,v) satisfies all the necessary conditions is verified a posteriori in\n",
    "    # sys_verify.\n",
    "    I = Lag[0:c]\n",
    "    \n",
    "    A = [[L[j](0) for j in range(c)]]            \n",
    "    B = [[L[j](Z[k]) for j in range(c)] for k in range(m)] #for u to vanigh at the z_k\n",
    "    C = [[L_der[j](Z[k]) for j in range(c)] for k in range(m)] #for u' to vanish at the z_k\n",
    "    \n",
    "    # We want to set up our functions so that the integral term in the Selberg trace formula\n",
    "    # (essentially) equals f^(i/2). We need to add in a small error in order to absorb \n",
    "    # bounds on approximation errors before. The errors below are ad hoc and we found based \n",
    "    # on trial and error.\n",
    "    if genus <= 15:\n",
    "        err = 0.0001\n",
    "    elif genus <=19:\n",
    "        err = 0.001\n",
    "    else:\n",
    "        err = 0.005\n",
    "        \n",
    "    D = [[(-1)^j*(L[j](-1/4)*RDF(e^(1/8))-(1+err)*2*(genus-1)*I[j]) for j in range(c)]] # for f^(i/2) to (nearly) equal the integral term in the trace fomula\n",
    "    E = [[(-1)^j*L[j](W[k]) for j in range(c)] for k in range(n)] # for v to vanish at the w_k\n",
    "    F = [[(-1)^j*L_der[j](W[k]) for j in range(c)] for k in range(n)] # for v' to vanish at the w_k\n",
    "\n",
    "    M = pari(matrix(QQ,A+B+C+D+E+F))\n",
    "    Y = pari(matrix(QQ,[1]+[0]*(c-1)).transpose())\n",
    "    X = vector(pari.matinverseimage(M,Y).sage())\n",
    "\n",
    "    u = sum([X[j]*L[j] for j in range(c)]) # the polynomial for f \n",
    "    v = sum([(-1)^j*X[j]*L[j] for j in range(c)]) # the polynomial for f^\n",
    "    \n",
    "    return (u,v)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  2 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  127957040705433847/40543384700000000\n",
      "Decimal approximation:  3.156052254942441\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  3 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  20550398748991127/4899112700000000\n",
      "Decimal approximation:  4.194718514842724\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  4 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  991296969/203265290\n",
      "Decimal approximation:  4.87686298531343\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  5 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  420866531/78199832\n",
      "Decimal approximation:  5.381936511065651\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  6 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  139900583141888909/24188890900000000\n",
      "Decimal approximation:  5.783670847921718\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  7 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  278286771/45492808\n",
      "Decimal approximation:  6.117159683790018\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  8 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  482782346/75343697\n",
      "Decimal approximation:  6.407733695361405\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  9 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  9026043133561507/1356150700000000\n",
      "Decimal approximation:  6.655634313768748\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  10 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  617370056897227/89722700000000\n",
      "Decimal approximation:  6.880868017761692\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  11 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  243541847/34395096\n",
      "Decimal approximation:  7.080714268103802\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  12 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  374254682/51530825\n",
      "Decimal approximation:  7.2627341401966685\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  13 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  36998148849798797/4979879700000000\n",
      "Decimal approximation:  7.429526630894075\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  14 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  34522403045514891/4551489100000000\n",
      "Decimal approximation:  7.584858996040415\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  15 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  46074144859609737/5960973700000000\n",
      "Decimal approximation:  7.729298463371804\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  16 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  19822833175208573/2520857300000000\n",
      "Decimal approximation:  7.863528481048322\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  17 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  346809503/43412113\n",
      "Decimal approximation:  7.988772695768114\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  18 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  120789342/14877635\n",
      "Decimal approximation:  8.118853702218129\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  19 \n",
      "\n",
      "\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  1117052453/135882731\n",
      "Decimal approximation:  8.22070946601743\n",
      "\n",
      "\n",
      "----------------------------------------------------------------\n",
      "sys_verify\n",
      "genus:  20 \n",
      "\n",
      "\n",
      "Computed the pair of polynomials (u,v) based on the input\n",
      "Verified the first conditions on the signs of (u,v)\n",
      "Found an approximation for the first root of u\n",
      "Verified the other sign conditions on f and f^\n",
      "Computed the truncated integral\n",
      "Computed the remainder term of the integral\n",
      "Verified the integral condition on f^\n",
      "\n",
      "\n",
      "Systole bound:  161826673/19430721\n",
      "Decimal approximation:  8.32839260056279\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[3.156052254942441,\n",
       " 4.194718514842724,\n",
       " 4.87686298531343,\n",
       " 5.381936511065651,\n",
       " 5.783670847921718,\n",
       " 6.117159683790018,\n",
       " 6.407733695361405,\n",
       " 6.655634313768748,\n",
       " 6.880868017761692,\n",
       " 7.080714268103802,\n",
       " 7.2627341401966685,\n",
       " 7.429526630894075,\n",
       " 7.584858996040415,\n",
       " 7.729298463371804,\n",
       " 7.863528481048322,\n",
       " 7.988772695768114,\n",
       " 8.118853702218129,\n",
       " 8.22070946601743,\n",
       " 8.32839260056279]"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Verify Table 1\n",
    "\n",
    "# Load the systole parameters\n",
    "sys_parameters = load('parameters_systole')\n",
    "\n",
    "# Compile a list of systole bounds in genus 2 - 20\n",
    "sys_list = []\n",
    "for genus in range(2,21):\n",
    "    param = sys_parameters[genus-2]\n",
    "    sys_list += [RDF(sys_verify(genus,param))]\n",
    "\n",
    "sys_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.1",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

